Statistical and other properties of Riemann zeros based on an explicit equation for the $n$-th zero on the critical line

We show that there are an infinite number of Riemann zeros on the critical line, enumerated by the positive integers $n=1,2,\dotsc$, whose ordinates can be obtained as the solution of a new transcendental equation that depends only on $n$. Under weak assumptions, we show that the number of such zeros already saturates the counting formula for the numbers of zeros on the entire critical strip. These results thus constitute a concrete proposal toward verifying the Riemann hypothesis. We perform numerical analyses of the exact equation, and its asymptotic limit of large ordinate. The starting point is an explicit analytical formula for an approximate solution to the exact equation in terms of the Lambert $W$ function. In this way, we neither have to use Gram points or deal with violations of Gram's law. Our numerical approach thus constitutes a novel method to compute the zeros. Employing these numerical solutions, we verify that solutions of the asymptotic version are accurate enough to confirm Montgomery's and Odlyzko's pair correlation conjectures and also to reconstruct the prime number counting function.

==> anc/zeta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     14161,        387]
NotebookOptionsPosition[     13134,        349]
NotebookOutlinePosition[     13472,        364]
CellTagsIndexPosition[     13429,        361]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"===", " ", 
    RowBox[{
    "Zeros", " ", "of", " ", "Riemann", " ", "Zeta", " ", "Function"}], " ", "===",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Authors", ":", " ", 
     RowBox[{"G", ".", " ", "Franca"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"A", ".", " ", "Leclair"}], " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guifranca", "@", "gmail"}], ".", "com"}]}], ",", " ", 
   RowBox[{
    RowBox[{"andre", ".", 
     RowBox[{"leclair", "@", "gmail"}], ".", "com"}], "\[IndentingNewLine]", 
    "Cornell", " ", "University", "\[IndentingNewLine]", "Sep", " ", "26", 
    " ", "2013", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Description", ":", "\[IndentingNewLine]", 
     RowBox[{
     "Implementation", " ", "of", " ", "the", " ", "numerical", " ", 
      "routine", " ", "to", " ", "compute", " ", "the", " ", "imaginary", " ",
       "part", " ", "of", " ", "Riemann", " ", "Zeta", " ", "function", " ", 
      "based", " ", "on", " ", "the", " ", "exact", " ", "equation", " ", 
      "proposed", " ", "in", " ", "the", " ", "paper", " ", "arXiv"}], ":", 
     RowBox[{
      RowBox[{
       RowBox[{"1307.8395", "[", 
        RowBox[{"math", ".", "NT"}], "]"}], ".", "\[IndentingNewLine]", 
       "The"}], " ", "procudure", " ", "to", " ", "compute", " ", "the", " ", 
      "solutions", " ", "is", " ", "described", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ".", " ", "See"}], " ", "the", " ", "examples", " ", 
      "in", " ", "the", " ", "end", " ", "of", " ", "this", " ", "notebook", 
      " ", "to", " ", "know", " ", "how", " ", "to", " ", "use", " ", "the", 
      " ", 
      RowBox[{"function", "."}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.589210021669977*^9, 3.589210076944377*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExactEq", "[", 
   RowBox[{"n_", ",", "y_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RiemannSiegelTheta", "[", "y", "]"}], "/", "Pi"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "Pi"}], "*", 
    RowBox[{"Arg", "[", 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "s", "+", 
       RowBox[{"I", "*", "y"}]}], "]"}], "]"}]}], "-", "n", "+", 
   RowBox[{"3", "/", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "-", 
    RowBox[{"11", "/", "8"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wn", "[", "n_", "]"}], ":=", 
   RowBox[{"2", "*", "Pi", "*", 
    RowBox[{
     RowBox[{"A", "[", "n", "]"}], "/", 
     RowBox[{"ProductLog", "[", 
      RowBox[{
       RowBox[{"A", "[", "n", "]"}], "/", "E"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindZero", "[", 
     RowBox[{"n_", ",", "s_", ",", "y0_", ",", "prec_"}], "]"}], ":=", 
    RowBox[{"y", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"ExactEq", "[", 
        RowBox[{"n", ",", "y", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "y0"}], "}"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZetaNZero", "[", 
   RowBox[{"n_", ",", "order_", ",", "digits_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "`n`", " ", "is", " ", "the", " ", "label", " ", "of", " ", "the", " ", 
      "zero"}], ",", " ", 
     RowBox[{"n", "=", "1"}], ",", "2", ",", "3", ",", 
     RowBox[{
     "...", "\[IndentingNewLine]", "`order`", " ", "is", " ", "the", " ", 
      "accuracy", " ", "in", " ", "the", " ", "solution"}], ",", " ", 
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "30"}], ")"}]}]}], "\[IndentingNewLine]", "`digits`", 
      " ", "is", " ", "the", " ", "number", " ", "of", " ", "digits", " ", 
      "shown", " ", "in", " ", "the", " ", 
      RowBox[{"solution", ".", " ", "Choose"}], " ", "a", " ", "little", " ", 
      "bit", " ", "higher", " ", "than", " ", "the", " ", "exponent", " ", 
      "in", " ", 
      RowBox[{"`order`", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}], ";", "  ", "\[IndentingNewLine]", 
    RowBox[{"prec", "=", "15"}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Wn", "[", "n", "]"}], ",", "10"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"absvalue", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"absvalue", ">", "order"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"y", "=", 
         RowBox[{"FindZero", "[", 
          RowBox[{"n", ",", "s", ",", "y", ",", "prec"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"NumberForm", "[", 
          RowBox[{"y", ",", "digits"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"s", "/", "5000"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"prec", "=", 
         RowBox[{"prec", "+", "20"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"absvalue", "=", 
         RowBox[{"Abs", "[", 
          RowBox[{"Zeta", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", 
            RowBox[{"I", "*", "y"}]}], "]"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"absvalue", ",", "5"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.5879860041063547`*^9, 3.587986084228648*^9}, {
   3.587986404832384*^9, 3.587986462231683*^9}, {3.587987043252969*^9, 
   3.58798706233106*^9}, {3.587997908812426*^9, 3.587997921933385*^9}, {
   3.5879982248646584`*^9, 3.5879982329171762`*^9}, {3.5880053309410133`*^9, 
   3.588005468297339*^9}, 3.588005533980485*^9, {3.588005657440629*^9, 
   3.588005792148547*^9}, {3.5880066233185883`*^9, 3.588006815937642*^9}, {
   3.588031822067749*^9, 3.5880318246807137`*^9}, {3.588261801443961*^9, 
   3.588261928840066*^9}, 3.588262485627961*^9, {3.588262544115913*^9, 
   3.588262601038971*^9}, {3.588262650922229*^9, 3.588262688396887*^9}, {
   3.588262736921973*^9, 3.588262737794034*^9}, {3.5882637091206713`*^9, 
   3.588263710997707*^9}, {3.5884212650497923`*^9, 3.588421369142414*^9}, {
   3.588514438510408*^9, 3.588514463476935*^9}, {3.589109118276382*^9, 
   3.589109127015046*^9}, {3.589206375680921*^9, 3.58920637858316*^9}, {
   3.589207469226407*^9, 3.589207504979108*^9}, {3.589207540358547*^9, 
   3.589207852524802*^9}, {3.5892089497496223`*^9, 3.589208956787981*^9}, {
   3.5892104847709827`*^9, 3.5892105599796343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZetaNZero", "[", 
  RowBox[{"1", ",", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "30"}], ")"}]}], ",", " ", "40"}], "]"}]], "Input",
 CellChangeTimes->{{3.589207916831958*^9, 3.589207927193616*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.1347252238751\"\>",
   14.13472522387512282292226262946128667415`15.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684594225*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.134725141734697076782294894475423\"\>",
   14.13472514173469707678229489447542319602142395233038229499`35.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684624538*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045738343656984775994\"\>",
   14.134725141734693790457383436569847759936875992743216265397596069658398885\
54949`55.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684658173*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045725198356772839108\"\>",
   14.134725141734693790457251983567728391079401970223544166143272719227964373\
923771577650913613602749`75.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684701764*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045725198356247027099\"\>",
   14.134725141734693790457251983562470270994581927505037718964963443279603002\
5909944402919870203179967002409377205550002`95.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684759921*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"1.6682\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-37\"\>"]}],
   1.6682131887750959361476071967698383727405755923891858397071683732854350471\
16865`56.100386749100856*^-37,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.603207684774065*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZetaNZero", "[", 
  RowBox[{"1000", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "50"}], ")"}]}], ",", "60"}], "]"}]], "Input",
 CellChangeTimes->{{3.5892079368226767`*^9, 3.5892079479497843`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.42248138032\"\>",
   1419.42248138031893660162429340115581548543`15.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207688771902*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.4224809459957038390886363433485\"\>",
   1419.422480945995703839088636343348472766044789893385897179167`35.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207690167454*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
422480945995686465989733003900806259492744294753780\"\>",
   1419.4224809459956864659897330039008062594927442947537796872008300951912636\
5798679`55.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207690369067*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807994461619146008261064941431103\"\>",
   1419.4224809459956864659890380799446161914600826106494143110276225990646798\
06030698622927209975296957`75.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.6032076906099367`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923321247943854527816763\"\>",
   1419.4224809459956864659890380799168192332124794385452781676331144910008899\
778878464819463829340629350767816200269582277`95.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207690818657*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923210060110864115127986\"\>",
   1419.4224809459956864659890380799168192321006011086411512798612892023295197\
0970203625722010675069652218551565658468873348159475671871044876`115.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207691054991*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923210060106416601808370\"\>",
   1419.4224809459956864659890380799168192321006010641660180836962136914276571\
264269729105637407263486735895716682008674852003244865929501515080825535057858\
208147`135.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.6032076913289967`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.9535\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-51\"\>"]}],
   4.9534737633312550928471791813395743061501357794802412439280319982119963399\
921426247143673955617779322806`81.58761764552462*^-51,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.603207691361918*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{987, 916},
WindowMargins->{{237, Automatic}, {Automatic, 65}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1882, 37, 319, "Input"],
Cell[2442, 59, 5411, 128, 605, "Input"],
Cell[CellGroupData[{
Cell[7878, 191, 244, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[8147, 201, 240, 6, 23, "Print"],
Cell[8390, 209, 278, 6, 23, "Print"],
Cell[8671, 217, 306, 7, 23, "Print"],
Cell[8980, 226, 325, 7, 23, "Print"],
Cell[9308, 235, 344, 7, 23, "Print"],
Cell[9655, 244, 362, 9, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10066, 259, 241, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[10332, 269, 242, 6, 23, "Print"],
Cell[10577, 277, 281, 6, 23, "Print"],
Cell[10861, 285, 325, 8, 23, "Print"],
Cell[11189, 295, 351, 8, 23, "Print"],
Cell[11543, 305, 368, 8, 23, "Print"],
Cell[11914, 315, 388, 8, 23, "Print"],
Cell[12305, 325, 412, 9, 23, "Print"],
Cell[12720, 336, 386, 9, 25, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

